Towards Barter Double Auction as Model for Bilateral Social Cooperations

The idea of this paper is an advanced game concept. This concept is expected to model non-monetary bilateral cooperations between self-interested agents. Such non-monetary cases are social cooperations like allocation of high level jobs or sexual relationships among humans. In a barter double auction, there is a big amount of agents. Every agent has a vector of parameters which specifies his demand and a vector which specifies his offer. Two agents can achieve a commitment through barter exchange. The subjective satisfaction level (a number between 0% and 100%) of an agent is as high as small is the distance between his demand and the accepted offer. This paper introduces some facets of this complex game concept.

==> compile.sh <==
latex barter
latex barter
bibtex barter
latex barter
dvips  barter
ps2pdf barter.ps

